Non-Contact Monitoring of Dehydration using RF Data Collected off the Chest and the Hand

We report a novel non-contact method for dehydration monitoring. We utilize a transmit software defined radio (SDR) that impinges a wideband radio frequency (RF) signal (of frequency 5.23 GHz) onto either the chest or the hand of a subject who sits nearby. Further, another SDR in the closed vicinity collects the RF signals reflected off the chest (or passed through the hand) of the subject. Note that the two SDRs exchange orthogonal frequency division multiplexing (OFDM) signal, whose individual subcarriers get modulated once it reflects off (passes through) the chest (the hand) of the subject. This way, the signal collected by the receive SDR consists of channel frequency response (CFR) that captures the variation in the blood osmolality due to dehydration. The received raw CFR data is then passed through a handful of machine learning (ML) classifiers which once trained, output the classification result (i.e., whether a subject is hydrated or dehydrated). For the purpose of training our ML classifiers, we have constructed our custom HCDDM-RF-5 dataset by collecting data from 5 Muslim subjects (before and after sunset) who were fasting during the month of Ramadan. Specifically, we have implemented and tested the following ML classifiers (and their variants): K-nearest neighbour (KNN), support vector machine (SVM), decision tree (DT), ensemble classifier, and neural network classifier. Among all the classifiers, the neural network classifier acheived the best classification accuracy, i.e., an accuracy of 93.8% for the proposed CBDM method, and an accuracy of 96.15% for the proposed HBDM method. Compared to prior work where the reported accuracy is 97.83%, our proposed non-contact method is slightly inferior (as we report a maximum accuracy of 96.15%); nevertheless, the advantages of our non-contact dehydration method speak for themselves.

==> phasenfdrift.m <==
clc;
clear all;
close all;

%% KF-based instantaneous phase and frequency offset tracking

% process model
dphi_1 = 0;
df_1 = 1000;
dw_1 = 2*pi*df_1;
sim_time = 1000;
T = 50e-3;
dphi = zeros(sim_time,1);
dw = zeros(sim_time,1);
n = zeros(2,sim_time);
wc = 2*pi*900e6;
q1 = 8.47e-22; % for USRP N200's
q2 = 5.51e-18;
mu = [0 0];
Q = wc^2*q1*[T 0; 0 0] + wc^2*q2*[T^3/3 T^2/2; T^2/2 T];
n = mvnrnd(mu, Q, sim_time);
dphi(1) = dphi_1;
dw(1) = dw_1;

for k=2:sim_time
    dphi(k) = dphi(k-1) + T*dw(k) + n(k,1);
    dw(k) = dw(k-1) + n(k,2);
end

t = T*(0:1:sim_time-1);
% subplot(2,1,1);
% plot(t,dphi-dw.*t');
% xlabel('time (sec)');
% ylabel('unwrapped instantaneous phase offset (radians)');
% subplot(2,1,2);
% plot(t, dw./(2*pi));
% xlabel('time (sec)');
% ylabel('instantaneous freq offset (Hz)');

%% measurement model
% process model (at Alice)
dw_A = dw + 2*randn(sim_time,1);

% process model (at Bob)
dw_B = dw + 2*randn(sim_time,1);

figure;
plot(t, dw_A./(2*pi));
xlabel('time (sec)');
ylabel('instantaneous freq offset (Hz)');
hold on;
plot(t,dw_B./(2*pi),'r');
legend('as seen by Alice','as seen by Bob');

